Embedded graph 3-coloring and flows

A graph drawn in a surface is a near-quadrangulation if the sum of the lengths of the faces different from 4-faces is bounded by a fixed constant. We leverage duality between colorings and flows to design an efficient algorithm for 3-precoloring-extension in near-quadrangulations of orientable surfaces. Furthermore, we use this duality to strengthen previously known sufficient conditions for 3-colorability of triangle-free graphs drawn in orientable surfaces.

==> anc/test-dirhypo.cc <==
#include <cstdio>
#include <cstdlib>
#include <vector>
#include <set>
#include <algorithm>
using namespace std;

#define DX 6
#define DY 12

struct point
{
  int x, y;

  point (void) : x (-1), y(-1) {}
  point (int _x, int _y) : x(_x), y(_y) {}

  bool operator<(const point &w) const
    {
      if (x < w.x)
	return true;
      if (x > w.x)
	return false;

      return y < w.y;
    }

  void dump (FILE *f, const char *after)
    {
      fprintf (f, "%d %d%s", x, y, after);
    }
};

typedef vector<point> poly;

static set<poly> known;
static set<poly> seen;

struct gap
{
  int x, y1, y2;

  gap (point l, point r, int _x) : x (_x), y1 (0), y2 (0)
    {
      int bot = 3 * (r.x - l.x);
      int top = l.y * (r.x - _x) + r.y * (_x - l.x);

      if (top % bot == 0)
	return;

      y1 = (top / bot) * 3;
      y2 = y1 + 3;
    }

  bool wrong (void) const
    {
      return y1 == y2;
    }

  bool test (point from, point p) const
    {
      int bot = p.x - from.x;
      int top = from.y * (p.x - x) + p.y * (x - from.x);

      if (bot < 0)
	{
	  bot = -bot;
	  top = -top;
	}

      return (y1 * bot < top && top < y2 * bot);
    }

  bool test (point l, point r, point p) const
    {
      if (p.x == x)
	return (y1 < p.y && p.y < y2);

      if (p.x > x)
	return test (l, p);
      else
	return test (r, p);
    }
};

static bool
gaps_ok (const vector<gap> &gaps, point l, point r, point p)
{
  for (gap g : gaps)
    if (!g.test (l, r, p))
      return false;

  return true;
}

static bool
good_turn (point a, point b, point c, bool strict)
{
  int x1 = b.x - a.x;
  int y1 = b.y - a.y;
  int x2 = c.x - b.x;
  int y2 = c.y - b.y;

  int p = x1 * y2 - x2 * y1;

  return strict ? p < 0 : p <= 0;
}

static int
width (const poly &body, point dir)
{
  int mn = 1000, mx = -1000;

  for (point p : body)
    {
      int a = p.x * dir.x + p.y * dir.y;

      if (a < mn)
	mn = a;
      if (a > mx)
	mx = a;
    }

  return mx - mn;
}

static bool
inside (const poly &body, point p)
{
  int n = body.size ();

  for (int i = 0; i < n; i++)
    {
      point a = body[i];
      point b = body[(i + 1) % n];

      if (!good_turn (a, b, p, false))
	return false;
    }

  return true;
}

static int nbodies, badbodies;

#define CX 2
#define CY 1

static bool
narrow (const poly &body)
{
  for (int x = -CX; x <= CX; x++)
    for (int y = -CY; y <= CY; y++)
      if ((x != 0 || y != 0) && width (body, point (x, y)) < 6)
	return true;

  return false;
}

static bool
lowerable (const poly &body)
{
  for (point p : body)
    if (p.y < 3)
      return false;
  return true;
}

static void
lower (poly &body)
{
  while (lowerable (body))
    {
      for (point &p : body)
	p.y -= 3;
    }
}

static void
evaluate_body (const poly &body, int minx, int maxx, int miny, int maxy)
{
  for (int x = minx; x <= maxx; x++)
    if (x % 3 == 0)
      for (int y = miny; y <= maxy; y++)
	if (y % 3 == 0 && inside (body, point (x, y)))
	  return;

  if (lowerable (body))
    return;

  poly sbody (body);
  sort (sbody.begin (), sbody.end ());
  if (seen.count (sbody) > 0)
    return;
  seen.insert (sbody);

  if (known.count (sbody) == 0)
    {
      for (point p : body)
	p.dump (stdout, " ... ");
      fprintf (stdout, "\n");
    }

  if (!narrow (body))
    {
/*      for (point p : body)
	p.dump (stderr, " ... ");
      fprintf (stderr, "\n");
      abort ();*/
      badbodies++;
    }
  nbodies++;
}

static void
gen_bodies (point last, poly &body, bool bseg, point l, point r, int miny, int maxy, const vector<gap> &gaps)
{
  point ap = body.back ();

  if (bseg && ap.x == r.x)
    {
      if (ap.y != r.y)
	abort ();

      gen_bodies (last, body, false, l, r, miny, maxy, gaps);
      for (int y = r.y - 1; y >= miny; y--)
	{
	  point n (r.x, y);
	  if (gaps_ok (gaps, l, r, n))
	    {
	      body.push_back (n);
	      gen_bodies (ap, body, false, l, r, miny, maxy, gaps);
	      body.pop_back ();
	    }
	}
      return;
    }

  if (!bseg && ap.x == l.x)
    abort ();

  int fx, tx;
  if (bseg)
    {
      fx = ap.x + 1;
      tx = r.x;
    }
  else
    {
      fx = l.x;
      tx = ap.x - 1;
    }

  for (int x = fx; x <= tx; x++)
    for (int y = miny; y <= maxy; y++)
      {
	point n (x, y);
	if (x == r.x && y != r.y)
	  continue;
	if (x == l.x && y > l.y)
	  continue;
	if (!good_turn (last, ap, n, true))
	  continue;
	if (!gaps_ok (gaps, l, r, n))
	  continue;

	if (x == l.x && y == l.y)
	  {
	    if (bseg)
	      abort ();
	    evaluate_body (body, l.x, r.x, miny, maxy);
	    continue;
	  }

	body.push_back (n);
	if (x == l.x)
	  {
	    if (bseg)
	      abort ();
	    evaluate_body (body, l.x, r.x, miny, maxy);
	  }
	else
	  gen_bodies (ap, body, bseg, l, r, miny, maxy, gaps);
	body.pop_back ();
      }
}

static void
test_se (point l, point r, int miny, int maxy)
{
  fprintf (stderr, "    ");
  l.dump (stderr, " -> ");
  r.dump (stderr, "\n");

  vector<gap> gaps;
  for (int x = l.x; x <= r.x; x++)
    if (x % 3 == 0)
      {
	gap g (l, r, x);
	if (g.wrong ())
	  return;
	gaps.push_back (g);
      }

  point last (l);
  last.y--;
  poly body;
  body.push_back (l);
  gen_bodies (last, body, true, l, r, miny, maxy, gaps);
}

static void
test_dirhypo (int sx, int sy)
{
  fprintf (stderr, "Testing modulo %d %d\n", sx, sy);

  for (int l = 0; l <= DY; l++)
    for (int r = 0; r <= DY; r++)
      test_se (point (sx, sy + l), point (sx + DX, sy + r), sy, sy + DY);
}

static bool
read_point (FILE *fin, point &p, int &nadd)
{
  int x, y;

  if (fscanf (fin, "%d%d", &x, &y) < 2)
    return false;
  if (x < 0)
    {
      nadd = y;
      return false;
    }

  p = point (x, y);
  return true;
}

static bool
read_body (FILE *fin, poly &body, int &nadd)
{
  body.clear ();

  point p;
  while (read_point (fin, p, nadd))
    body.push_back (p);
  return body.size () > 0;
}

int main (void)
{
  poly ab;
  FILE *ps = fopen ("polygons.txt", "r");
  int add = 0, nadd = -1;
  while (read_body (ps, ab, nadd))
    {
      if (ab.size () > 2 && width (ab, point (0,1)) <= 12)
	{
	  lower (ab);
	  for (point &p : ab)
	    p.x += add;
	  sort (ab.begin (), ab.end ());
	  known.insert (ab);
	}
      if (nadd >= 0)
       add = nadd;	
    }
  fclose (ps);

  for (int sx = 0; sx < 3; sx++)
    for (int sy = 0; sy < 3; sy++)
      test_dirhypo (sx, sy);

  fprintf (stderr, "%d bodies to test, %d bad\n", nbodies, badbodies);
  fprintf (stderr, "%d reference bodies\n", (int) known.size ());

  for (const poly &b : known)
    if (seen.count (b) == 0)
      {
  	for (point p : b)
  	  p.dump (stderr, " ... ");
	fprintf (stderr, "\n");
      }
  return 0;
}


==> anc/test-grid.sage <==
'''
We have a box width 2 and height 4+1/3
Goal is to find a convex body in there with cooridinates being multiples 
of 1/3 that does not contain any integer point inside.

Rewrite of the original problem to integers by multiplying everyting by 3. 
Goal: Find K with vertices at integer coordinates that does not contain any vertex
whose  both coordinate are divisible by 3.

Moreover, for every integer vector c: max<c,K> - min<c,K> >= 6.

We also know the width of K is EXACTLY 6 and the height is at most 13.
'''

# Size of the grid, the +1 is there for the for cycle bounts
Gx =  7 
Gy = 14


def printm(m):
    print(m.transpose()[::-1,:])
    print()  

# Here for given points of a polygone, test if any
# of the int_points is inside (or on the boundary)
#
def polygon_contains(vertices, points_to_test):
    p = Polyhedron(vertices=vertices)
    for one_point in points_to_test:
        if p.contains(one_point):
            return True
    return False


def can_add_point(m, int_points, picked_points, x, y):
    
    # Do not pick integer points as vertices....
    if m[x,y] != 1:
        return False
        
    # Adding a point already inside is bad
    if polygon_contains(picked_points, [[x,y]]) == True:
        return False       

    # Adding a point that results in integer polytope is bad
    if polygon_contains(picked_points+[[x,y]], int_points) == True:
        return False

    # Adding a point that makes a previously picked point obsolete is bad
    for i in range(len(picked_points)):
        if polygon_contains(picked_points[:i]+picked_points[i+1:]+[[x,y]], [picked_points[i]]) == True:
            return False
            
    return True
        

# This is the main recursive procedure
# 
def try_adding_points(foundcounter, m, int_points, picked_points, id_x_to_pick, picking_order):
        
    if polygon_contains(picked_points, int_points) == True:
        print("Something is wrong", picked_points, id_x_to_pick, picking_order)
        return  
    
    #if id_x_to_pick == 1:
    #    print (picked_points, "Found so far=", foundcounter[0])
        
    if id_x_to_pick >= len(picking_order):
        
        foundcounter[0] += 1
        
        # Check if min/max in y-coordinate is at least 6
        
        for c in [[0,1],[1,1],[-1,-1],[1, -1],[-2,1],[2,1],[3,2],[3,-2]]: 
            if max([c[0]*x+c[1]*y for [x,y] in picked_points]) - min([c[0]*x+c[1]*y for [x,y] in picked_points]) < 6:
              print ("pp=",picked_points,"  c=",c)  
              return
        print("ERROR! No c is working for", picked_points)
        return
 
    x_to_pick = picking_order[id_x_to_pick]
 
    #print(picked_points, x_to_pick)
        
    # Pick upper and lower point
    for yx in range(Gy):
        if can_add_point(m, int_points, picked_points, x_to_pick,yx):
                # Try to pick a second point above
                for yxb in range(yx+1,Gy):
                    if can_add_point(m, int_points, picked_points+[[x_to_pick,yx]],x_to_pick,yxb):
                        try_adding_points(foundcounter, m, int_points, picked_points+[[x_to_pick,yx],[x_to_pick,yxb]], id_x_to_pick +1, picking_order)
                        
                # or don't pick a second one
                try_adding_points(foundcounter, m, int_points, picked_points+[[x_to_pick,yx]], id_x_to_pick+1, picking_order)
    
    # Pick nothing at all for the middle ones
    if id_x_to_pick >= 2:
        try_adding_points(foundcounter, m, int_points, picked_points, id_x_to_pick +1, picking_order)


      
      
# -1 denotes points with integer coordinates, they need to be avoided
for sx in [0,1,2]:
    grid=[[1]*Gy for x in range(Gx)]
    m=matrix(grid)
    foundcounter = [0]
    
    # List of pairs of points
    picked_points=[]
    
    # List of points with integer coordinates
    int_points = []
    
    # Initialize the points with integer coordinates
    for x in range(int(Gx/3)+1):
        if (3*x+sx < Gx):
            for y in range(int(Gy/3)+1):            
                m[3*x+sx,3*y] = -1    
                int_points.append([3*x+sx,3*y])
    
    print("Testing new shift sx=",sx,"-1 denotes a forbidden coordiante")
    printm(m)
    print("Forbidden coordinates:", int_points)
    print("Generated polygons:")

    try_adding_points(foundcounter, m, int_points, picked_points, 0, [0,6,3,1,2,4,5])
    
    print("Shift sx=",sx,"generated", foundcounter[0],"candidates")
    
print ("Done")


